Comparison of dynamical and kinematic reference frames via pulsar positions from timing, Gaia, and interferometric astrometry

Pulsars are special objects whose positions can be determined independently from timing, radio interferometric, and Gaia astrometry at sub-milliarcsecond (mas) precision; thus, they provide a unique way to monitor the link between dynamical and kinematic reference frames. We aimed to assess the orientation consistency between the dynamical reference frame represented by the planetary ephemeris and the kinematic reference frames constructed by Gaia and VLBI through pulsar positions. We identified 49 pulsars in Gaia Data Release 3 and 62 pulsars with very long baseline interferometry (VLBI) positions from the PSR$\pi$ and MSPSR$\pi$ projects and searched for the published timing solutions of these pulsars. We then compared pulsar positions measured by timing, VLBI, and Gaia to estimate the orientation offsets of the ephemeris frames with respect to the Gaia and VLBI reference frames by iterative fitting. We found orientation offsets of $\sim$10 mas in the DE200 frame with respect to the Gaia and VLBI frame. Our results depend strongly on the subset used in the comparison and could be biased by underestimated errors in the archival timing data, reflecting the limitation of using the literature timing solutions to determine the frame rotation.

==> figs/test.py <==
#!/usr/bin/env ipython
# -*- coding: utf-8 -*-
# File name: test.py
"""
Created on Wed Dec 14 19:49:31 2022

@author: Neo(niu.liu@nju.edu.cn)
"""

import os

label = "-eps-converted-to"

for file_name in os.listdir("./"):
    if file_name.endswith(".pdf") and label in file_name:
        new_name = file_name.replace(label, "")
        cmd = f"mv {file_name} {new_name}"
        os.system(cmd)

